Crashing with disorder: Reaching the precision limit with tensor-based wavefront shaping

Perturbations in complex media, due to their own dynamical evolution or to external effects, are often seen as detrimental. Therefore, a common strategy, especially for telecommunication and imaging applications, is to limit the sensitivity to those perturbations in order to avoid them. Here, we instead consider crashing straight into them in order to maximize the interaction between light and the perturbations and thus produce the largest change in output intensity. Our work hinges on the innovative use of tensor-based techniques, presently at the forefront of machine learning explorations, to study intensity-based measurements where its quadratic relationship to the field prevents the use of standard matrix methods. With this tensor-based framework, we are able to identify the optimal crashing channel which maximizes the change in its output intensity distribution and the Fisher information encoded in it about a given perturbation. We further demonstrate experimentally its superiority for robust and precise sensing applications. Additionally, we derive the appropriate strategy to reach the precision limit for intensity-based measurements leading to an increase in Fisher information by more than four orders of magnitude with respect to the mean for random wavefronts when measured with the pixels of a camera.

==> BibliographyPrettifier.sh <==
#!/bin/bash
# 

### This shell script performs some regexp perl manipulations 
### on the .bbl file produced by the arthur.bst bibstyle file. 
### Its main function is to fix the DOI links so that the 
### linked text won't include the period preceding the citation, 
### which is minor but annoying once you notice it.

inputfile="AuNaturel.bbl"
#texfile="TheYoungManTheStation.tex"

#for testing
#cp build/TheYoungManTheStation.bbl test.bbl
#inputfile="test.bbl"

# Move periods next to DOIs
perl -pi -0 -w -e 's@\\href\{http://dx.doi.org/(.*)}\{.\n\\newblock@. \\newblock \\href{http://dx.doi.org/$1}{@g' $inputfile
# Note that this will mangle any article title that ends in ! or ?


# Hackish fix for titles ending in ? if needed
#perl -pi -0 -w -e 's@?.@?@g' $inputfile

# Run pdflatex to implement changes, if wanted
#pdflatex $texfile



==> makepng.sh <==

#!/bin/bash

### This shell script produces a png version of the first page of the main pdf file.

convert -density 400 -depth 8 -quality 90 -background white -alpha remove -bordercolor black -border 8 AuNaturel.pdf[0] AuNaturel.png 

echo "done"

